Berends-Giele recursion for double-color-ordered amplitudes

Tree-level double-color-ordered amplitudes are computed using Berends--Giele recursion relations applied to the bi-adjoint cubic scalar theory. The standard notion of Berends--Giele currents is generalized to double-currents and their recursions are derived from a perturbiner expansion of linearized fields that solve the non-linear field equations. Two applications are given. Firstly, we prove that the entries of the inverse KLT matrix are equal to Berends--Giele double-currents (and are therefore easy to compute). And secondly, a simple formula to generate tree-level BCJ-satisfying numerators for arbitrary multiplicity is proposed by evaluating the field-theory limit of tree-level string amplitudes for various color orderings using double-color-ordered amplitudes.

==> anc/FTlimit.frm <==
* This file contains some examples from the paper
* "Berends--Giele recursion for double-color-ordered amplitudes"
* using the algorithms proposed there.
* You can do whatever you want with this file as long as you cite
* the above paper.
* Copyright (c) 2016 Carlos R. Mafra

        Format 250;
        Off statistics;

        Indices i,j,k;
        Indices i1,...,i10;

        Symbol [p],word;

        Function Word, Dynkin, TreeLevel, V;
        Function tmpF,tmpF1,tmpF2,tmpF3, phiL, phiR, phiF;
        CFunction ctmpF1, MinArg;
        CFunction DP, phi, Zint;
        CFunction Is, ss(s), Ordering;


#procedure BGdoublecurrent()

* The recursion given in the paper, equation (3.3)

        repeat;

        id phi(i?,[p],j?) = delta_(i,j);
        id once phi(?m1,[p],?m2) = Is(?m1)*phiL(?m1)*phiR(?m2);

        #call Deconcatenate(phiL)
        #call Deconcatenate(phiR)

        id phiL(?m1)*phiL(?m2)*phiR(?m3)*phiR(?m4) =
        + phi(?m1,[p],?m3)*phi(?m2,[p],?m4)
        - phi(?m2,[p],?m3)*phi(?m1,[p],?m4)
        ;

* remove phi(A|B) where length(A) != length(B)
        id phi(?m,[p],?n) = phi(?m,[p],?n)*delta_(nargs_(?m),nargs_(?n));

* remove phi(A|B) where letters in A and B are not the same
        id phi(?m,[p],?n) = phi(?m,[p],?n)*ctmpF1(?m,[p],?n);
        repeat id ctmpF1(?m1,i?,?m2,[p],?m3,i?,?m4) = ctmpF1(?m1,?m2,[p],?m3,?m4);
        id ctmpF1([p]) = 1;
        id ctmpF1(?m) = 0;

        id phi(i?,[p],j?) = delta_(i,j);
        endrepeat;

#endprocedure

#procedure Deconcatenate(M)
*
* M(1,2,3) -> M(1)*M(2,3) + M(1,2)*M(3) etc

        id 'M'(i?,?m) = tmpF(i)*tmpF(?m);
* for a single-particle M(i), do nothing
        id tmpF(i?)*tmpF = 'M'(i);
        repeat id tmpF(?m,i?)*tmpF(j?,?n) = 'M'(?m,i)*'M'(j,?n) + tmpF(?m,i,j)*tmpF(?n);
        id tmpF(?m)*tmpF = 0;
        id tmpF(?m)*tmpF(?n) = 'M'(?m)*'M'(?n);

#endprocedure

#procedure IdentifyDP()

* Double-color-ordered amplitude, equation (3.5)

* make sure i=j using cyclicity
        id DP(?m,i?,[p],?m1,i?,?m2) = DP(?m,i,[p],?m2,?m1,i);
        id DP(?m,i?,[p],?n,j?) = ss(?n)*phi(?m,[p],?n);

        #call BGdoublecurrent()
        #call CancelMandelstams()

#endprocedure

#procedure CancelMandelstams()

        id ss(i1?,...,i2?)*Is(i1?,...,i2?) = 1;
        id ss(i1?,...,i3?)*Is(i1?,...,i3?) = 1;
        id ss(i1?,...,i4?)*Is(i1?,...,i4?) = 1;
        id ss(i1?,...,i5?)*Is(i1?,...,i5?) = 1;
        id ss(i1?,...,i6?)*Is(i1?,...,i6?) = 1;
        id ss(i1?,...,i7?)*Is(i1?,...,i7?) = 1;

#endprocedure

#procedure LocalStringTreeLevelAmplitude()

* The local form of the tree-level string amplitude computed in arXiv:1106.2645

* generate permutations of integrated vertex labels
        id TreeLevel(1,?m,i?,j?) = tmpF(?m);
        #call Permute(tmpF)

* distribute integrated labels among two Vs
        id tmpF(?m) = distrib_(0,0,V,V,?m);
        .sort
* to avoid double counting
        if (match(Ordering(?m)));
        dropcoefficient;
        endif;

        id V(?m)*V(?n) = V(1,?m)*V({'Npts'-1},reverse_(?n))*V('Npts')*
        Zint(1,?m,'Npts',?n,{'Npts'-1})*sign_(nargs_(?m))
        ;

* identify double-color-ordered amplitudes
        id Ordering(?n)*Zint(?m) = sign_(nargs_(?m))*DP(?n,[p],?m);

#endprocedure

#procedure Permute(F)
*
* suggested by tueda at the FORM forum on 23.11.2015
*
* Replace F(1,2,3,...) with F(1,2,3,...) + permutations.

* There must be only one instance of F()
	if ((count('F',1) <= -1) || (count('F',1) >= 2));
		print "Error: Permute does not work for : %t";
        exit;
        endif;

	chainout 'F';
	shuffle 'F';
#endprocedure

#procedure LieBasis(i,V)

* Uses the symmetry given in equation (A.1) to rewrite V(A,i,B) in
* terms of V(i,...)

* if i==0 or undefined, move the minimum label to the first slot,
* otherwise, move label i

        #if 'i' != 0
	id 'V'(?m) = tmpF(?m);
* if i is already in the first slot, do nothing
        id tmpF('i',?m) = 'V'('i',?m);
* Move i label to the front
        id tmpF(?m,'i',?n) = - tmpF('i')*Dynkin(?m)*tmpF(?n);

        #else

* Identify minimum argument
        id 'V'(?m) = tmpF(?m)*MinArg(min_(?m));
* if MinArg() was already the first slot, do nothing
        id tmpF(i?,?m)*MinArg(i?) = 'V'(i,?m);
* Move minimum label to the front
        id tmpF(?m,i?,?n)*MinArg(i?) = - tmpF(i)*Dynkin(?m)*tmpF(?n);
        #endif

	#call DynkinBracket()

        id tmpF(?m)*Word(?n)*tmpF(?p) = 'V'(?m,?n,?p);
* if we still have tmpF() here, it means nothing happened, e.g. when
* called with i=4 and V does not contain label 4
        id tmpF(?m) = 'V'(?m);

#endprocedure

#procedure DynkinBracket()

* See equation (6.8)

* Nested Lie brackets according to definition above Lemma 1.3 in
* "Lie elements and an algebra associated with shuffles", R. Ree

* Dynkin(1,2) = Word(1,2) - Word(2,1)
* Dynkin(1,2,3) = word expansion of [[1,2],3]

	repeat;
        id Dynkin(?m,j?,i?) = Dynkin(?m,j)*Word(i) - Word(i)*Dynkin(?m,j);
        endrepeat;
        id Dynkin(i?) = Word(i);
        chainin Word;

#endprocedure

#procedure MoebiusProduct(i,j)

* defined in equation (6.7)

        if ((match(V(?m,'i',?n,'j',?p)) == 1) || (match(V(?m,'j',?n,'i',?p)) == 1));
        #call LieBasis('i',V)
        endif;
* make sure i and j are to the left of the accompanying V before applying the
* ij product algorithm
        id V(?m)*V('i',?n) = - V('i',?n)*V(?m);

        id V('i',?a,'j',?b)*V(?c) = tmpF3('i',?a)*distrib_(0,0,tmpF1,tmpF2,?b,word)*Dynkin(?c);
        id tmpF1 = 1;
        id tmpF2 = 1;
        #call DynkinBracket()
        id Word(?c) = ctmpF1(?c);
        id tmpF1(?m1,word,?m2)*ctmpF1(?m) = tmpF1(?m1,?m,?m2);
        id tmpF2(?m1,word,?m2)*ctmpF1(?m) = tmpF2(?m1,?m,?m2);
        id tmpF3('i',?a)*tmpF1(?m)*tmpF2(?n) = V('i',?a,?m)*V('j',?n);
        id tmpF3('i',?a)*tmpF1(?m) = V('i',?a,?m)*V('j');
        id tmpF3('i',?a)*tmpF2(?n) = V('i',?a)*V('j',?n);

#endprocedure


*** examples of Berends--Giele double-currents
* Note Is(1,2) = 1/ss(1,2)

        L [eq3.6] = phi(1,2,[p],1,2);
        L [eq3.6a] = phi(1,2,[p],2,1);
        L [eq3.7] = phi(1,2,3,[p],1,2,3);
        L [eq3.7a] = phi(1,2,3,[p],1,3,2);

        #call BGdoublecurrent()

        print +s -f;
        .sort
        drop;
        .sort

*** examples of double-partial amplitudes
* note DP(A|B) = (-1)^{|A|+1} m(A|B) with m(A|B) from arXiv:1309.0885)
        L ex1 = DP(1,2,3,4,[p],1,2,3,4);
        L ex2 = DP(1,2,3,4,[p],1,3,2,4);
        L ex3 = DP(1,2,3,4,5,[p],1,2,3,4,5);
        L ex4 = DP(1,2,3,4,5,[p],1,3,2,4,5);
        L ex5 = DP(1,2,3,4,5,[p],1,3,5,2,4);

        #call IdentifyDP()

        print +s -f;
        .sort
        drop;
        .sort

        #define Npts "5"
        L [eq6.4] =
        + Ordering(1,2,4,3,5)*TreeLevel(1,2,3,4,5)
        ;

        #call LocalStringTreeLevelAmplitude()
        #call IdentifyDP()
        symmetrize Is;

	bracket Is;
        print +s -f;
        .sort
        drop;
        .sort

* examples of Moebius product

        L [eq6.9] = V(1,2,4)*V(3);
        L [eq6.9a] = V(1,4,2)*V(3);
        L [eq6.9b] = V(4,2,1)*V(3);

        #call MoebiusProduct(1,4)

        print +s -f;

	.end


